Learning Frames from Text with an Unsupervised Latent Variable Model

We develop a probabilistic latent-variable model to discover semantic frames---types of events and their participants---from corpora. We present a Dirichlet-multinomial model in which frames are latent categories that explain the linking of verb-subject-object triples, given document-level sparsity. We analyze what the model learns, and compare it to FrameNet, noting it learns some novel and interesting frames. This document also contains a discussion of inference issues, including concentration parameter learning; and a small-scale error analysis of syntactic parsing accuracy.

==> refresh.sh <==
set -eu

# (cd ~/sem/semdoc && python fncompare.py --dedup-frames --paper exper2/trace.151974.run_unif.D=60k.sh.batch_r1.64.last > /tmp/bla)
(cd ~/sem/semdoc && python fncompare.py --dedup-frames --paper exper2/trace.crime2.KR=400.last
) > /tmp/bla
grep 'ROW' /tmp/bla | perl -pe 's/^ *ROW *//' | tabawk '$2>0.15' | tsv2tex | ruby -ne 'puts $_.gsub("\n"," \\hline" + "\n")' > emore/fnmatch.tex
qtex emnlp12
exit

list="
compares/brown.KR=100.matches.pickle
compares/brown.KR=400.matches.pickle
compares/wsj.KR=100.matches.pickle
compares/wsj.KR=400.matches.pickle
compares/147018.long.crime2.matches.pickle
compares/crime2.KR=400.matches.pickle
compares/151974.matches.pickle"

# compares/multi_k.wsj.KR=200.matches.pickle
# compares/multi_k.wsj.KR=50.matches.pickle
# compares/multi_k.wsj.KR=500.matches.pickle
set -x
(cd ~/sem/semdoc && python fnmultitable.py $(echo $list) > ~/Desktop/writing_narrmodels/dap_emnlp12/emore/multitable.tsvout)

grep HEADER emore/multitable.tsvout | gcut --complement -f1 | tabawk '
{ 
  $1 = "FN frame"
  for (i=2; i<=NF; i++) {
    $i = "\\rotatebox{90}{" $i "}"
  }
  print
}
' > emore/multitable.header.tsv
grep ROW emore/multitable.tsvout | gcut --complement -f1 > emore/multitable.allrows.tsv

fix() {
  ruby -e 'puts STDIN.read.sub(/\/\/\s*$/,"")'
}
(cat emore/multitable.header.tsv|tsv2tex; echo '\hline';
head -60 emore/multitable.allrows.tsv|tsv2tex) > emore/multitable1.tex
(cat emore/multitable.header.tsv|tsv2tex; echo '\hline';
(tail -n+61|head -60) < emore/multitable.allrows.tsv|tsv2tex) > emore/multitable2.tex

qtex emnlp12

